Data-driven particle dynamics: Structure-preserving coarse-graining for emergent behavior in non-equilibrium systems

Multiscale systems are ubiquitous in science and technology, but are notoriously challenging to simulate as short spatiotemporal scales must be appropriately linked to emergent bulk physics. When expensive high-dimensional dynamical systems are coarse-grained into low-dimensional models, the entropic loss of information leads to emergent physics which are dissipative, history-dependent, and stochastic. To machine learn coarse-grained dynamics from time-series observations of particle trajectories, we propose a framework using the metriplectic bracket formalism that preserves these properties by construction; most notably, the framework guarantees discrete notions of the first and second laws of thermodynamics, conservation of momentum, and a discrete fluctuation-dissipation balance crucial for capturing non-equilibrium statistics. We introduce the mathematical framework abstractly before specializing to a particle discretization. As labels are generally unavailable for entropic state variables, we introduce a novel self-supervised learning strategy to identify emergent structural variables. We validate the method on benchmark systems and demonstrate its utility on two challenging examples: (1) coarse-graining star polymers at challenging levels of coarse-graining while preserving non-equilibrium statistics, and (2) learning models from high-speed video of colloidal suspensions that capture coupling between local rearrangement events and emergent stochastic dynamics. We provide open-source implementations in both PyTorch and LAMMPS, enabling large-scale inference and extensibility to diverse particle-based systems.

==> figures/ideal_gas.py <==

import torch
import matplotlib.pyplot as plt
import numpy as np
colors = plt.get_cmap('tab10').colors

## PARAMETERS
N = 500         # Number of fluid particles
L = 1
N_grid = 50

# Plot
fig = plt.figure(figsize=(15, 5))
# Create 3D axes for the top row (snapshots 0, Nt//2, Nt)
ax1 = fig.add_subplot(131, projection='3d')
ax2 = fig.add_subplot(132, projection='3d')
ax3 = fig.add_subplot(133, projection='3d') 

# Taylor-Green
r0 = torch.rand(N,3)*L   # Initial positions
x, y, z = r0[:, 0].numpy(), r0[:, 1].numpy(), r0[:, 2].numpy()
sc = ax1.scatter(x, y, z, c=colors[0],s=40)
ax1.set_xlabel('X'), ax1.set_ylabel('Y'), ax1.set_zlabel('Z')

'''x = torch.linspace(0, 1, N_grid)
y = torch.linspace(0, 1, N_grid)
z = torch.linspace(0, 1, N_grid)
X, Y, Z = torch.meshgrid(x, y, z)
color = torch.rand(N_grid**3,3)   # Initial velocities
[f0, a, b, c] = 1, 2*torch.pi/L, 2*torch.pi/L, 2*torch.pi/L
color[:,0] = f0 * torch.cos(a*X.flatten()) * torch.sin(b*Y.flatten()) * torch.sin(c*Z.flatten())
color[:,1] = f0 * torch.sin(a*X.flatten()) * torch.cos(b*Y.flatten()) * torch.sin(c*Z.flatten())
color[:,2] = f0 * torch.sin(a*X.flatten()) * torch.sin(b*Y.flatten()) * torch.cos(c*Z.flatten())'''

# Compute magnitude of v
'''v_magnitude = torch.norm(color, dim=1)
sc = ax1.scatter(X, Y, Z, c=v_magnitude, cmap='viridis', alpha=0.002)
ax1.set_xlabel('X'), ax1.set_ylabel('Y'), ax1.set_zlabel('Z')'''

'''# Define grid size
n = 2  # Number of subdivisions
x, y, z = np.meshgrid(np.linspace(0, 1, n+1), 
                       np.linspace(0, 1, n+1), 
                       np.linspace(0, 1, n+1), indexing="ij")

# Define the cube occupancy
voxels = np.ones((n, n, n), dtype=bool)  # All voxels active
colors = np.random.rand(n, n, n, 3)  # Random RGB colors
colors = np.concatenate([colors, np.full((n, n, n, 1), 0.8)], axis=-1)  # Add alpha channel

# Plot the voxels
ax1.voxels(voxels, facecolors=colors, edgecolors='k')'''

# Self-diffusion
r0 = torch.rand(N,3)*L   # Initial positions
x, y, z = r0[:, 0].numpy(), r0[:, 1].numpy(), r0[:, 2].numpy()
sc = ax2.scatter(x, y, z, c=colors[1],s=40)
ax2.set_xlabel('X'), ax2.set_ylabel('Y'), ax2.set_zlabel('Z')

# Shear-flow
r0 = torch.rand(N,3)*L-L/2   # Initial positions
x, y, z = r0[:, 0].numpy(), r0[:, 1].numpy(), r0[:, 2].numpy()
sc = ax3.scatter(x, y, z, c=colors[2],s=40)
ax3.set_xlabel('X'), ax3.set_ylabel('Y'), ax3.set_zlabel('Z')


plt.show()




==> figures/overview_1.py <==
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
import math
import numpy as np
colors = plt.get_cmap('tab10').colors


# Parameters
arms_per_polymer = 11  # Total arms per polymer
monomers_per_arm = 5    # Monomers per arm
num_polymers = 10       # Number of polymers

def fibonacci_sphere(samples=1000):

    points = []
    phi = math.pi * (math.sqrt(5.) - 1.)  # golden angle in radians

    for i in range(samples):
        y = 1 - (i / float(samples - 1)) * 2  # y goes from 1 to -1
        radius = math.sqrt(1 - y * y)  # radius at y

        theta = phi * i  # golden angle increment

        x = math.cos(theta) * radius
        z = math.sin(theta) * radius

        # Convert Cartesian to Spherical
        r = 1.0  # Since it's a unit sphere
        phi = math.acos(y)  # Polar angle (latitude, from 0 to pi)
        theta = theta % (2 * math.pi) #Azimuthal angle (longitude, from 0 to 2pi)

        points.append((r, theta, phi))

    return points

def create_star(arms_per_polymer, monomers_per_arm, center, length):
    coordinates = []
    # Generate central monomer coordinates
    center_x = center[0]
    center_y = center[1]
    center_z = center[2]
    polymer_data = {'center': (center_x, center_y, center_z), 'arms': []}

    angles = fibonacci_sphere(arms_per_polymer - 1)

    # Generate arms with multiple monomers per arm
    for i in range(arms_per_polymer - 1):
        angle_theta = angles[i][1]
        angle_phi = angles[i][2]    
        arm_segment = []
        cx = center_x
        cy = center_y
        cz = center_z
        for step in range(1, monomers_per_arm + 1):
            # Slight deviate the angle
            angle_theta += np.random.uniform(-1,1)*2*np.pi/360*50
            angle_phi += np.random.uniform(-1,1)*2*np.pi/360*50
            arm_x = cx + length * np.sin(angle_phi) * np.cos(angle_theta)
            arm_y = cy + length * np.sin(angle_phi) * np.sin(angle_theta)
            arm_z = cz + length * np.cos(angle_phi)
            
            # Apply periodic boundary conditions
            cx = arm_x
            cy = arm_y
            cz = arm_z
            
            arm_segment.append((arm_x, arm_y, arm_z))
        polymer_data['arms'].append(arm_segment)
    
    return polymer_data

coordinates_51 = create_star(11, 5, (0,0,0), 0.5)
polymer = coordinates_51

fig = plt.figure(figsize=(5, 5))

# Repeat subplot without background, axis, and lines
ax2 = fig.add_subplot(111, projection='3d')
center_x, center_y, center_z = polymer['center']
ax2.scatter(center_x, center_y, center_z, color=colors[1], s=200)
for arm in polymer['arms']:
    arm_xs, arm_ys, arm_zs = zip(*arm)
    ax2.scatter(arm_xs, arm_ys, arm_zs, color=colors[0], s=200)
    ax2.plot(arm_xs, arm_ys, arm_zs, color='gray', linestyle='dashed', linewidth=2)
    ax2.plot([center_x, arm_xs[0]], [center_y, arm_ys[0]], [center_z, arm_zs[0]], color='gray', linestyle='dashed', linewidth=2)  # Connect center to first monomer
ax2.set_xlabel('X'), ax2.set_ylabel('Y'), ax2.set_zlabel('Z')

ax2.set_xlabel('X')
ax2.set_ylabel('Y')
ax2.set_zlabel('Z')
#ax2.set_xlim([0, box_length])
#ax2.set_ylim([0, box_length])
#ax2.set_zlim([0, box_length])
ax2.set_xticks([])
ax2.set_yticks([])
ax2.set_zticks([])
ax2.grid(False)
ax2.xaxis.pane.fill = False
ax2.yaxis.pane.fill = False
ax2.zaxis.pane.fill = False
ax2.xaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
ax2.yaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
ax2.zaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
ax2.set_axis_off()
fig.patch.set_visible(False)


plt.tight_layout()
plt.show()


==> figures/overview_2.py <==
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
import math
import numpy as np
colors = plt.get_cmap('tab10').colors


# Parameters
arms_per_polymer = 11  # Total arms per polymer
monomers_per_arm = 5    # Monomers per arm
num_polymers = 200       # Number of polymers
box_length=60

def fibonacci_sphere(samples=1000):

    points = []
    phi = math.pi * (math.sqrt(5.) - 1.)  # golden angle in radians

    for i in range(samples):
        y = 1 - (i / float(samples - 1)) * 2  # y goes from 1 to -1
        radius = math.sqrt(1 - y * y)  # radius at y

        theta = phi * i  # golden angle increment

        x = math.cos(theta) * radius
        z = math.sin(theta) * radius

        # Convert Cartesian to Spherical
        r = 1.0  # Since it's a unit sphere
        phi = math.acos(y)  # Polar angle (latitude, from 0 to pi)
        theta = theta % (2 * math.pi) #Azimuthal angle (longitude, from 0 to 2pi)

        points.append((r, theta, phi))

    return points

def create_star(arms_per_polymer, monomers_per_arm, center, length):
    coordinates = []
    # Generate central monomer coordinates
    center_x = center[0]
    center_y = center[1]
    center_z = center[2]
    polymer_data = {'center': (center_x, center_y, center_z), 'arms': []}

    angles = fibonacci_sphere(arms_per_polymer - 1)

    # Generate arms with multiple monomers per arm
    for i in range(arms_per_polymer - 1):
        angle_theta = angles[i][1]
        angle_phi = angles[i][2]    
        arm_segment = []
        cx = center_x
        cy = center_y
        cz = center_z
        for step in range(1, monomers_per_arm + 1):
            # Slight deviate the angle
            angle_theta += np.random.uniform(-1,1)*2*np.pi/360*50
            angle_phi += np.random.uniform(-1,1)*2*np.pi/360*50
            arm_x = cx + length * np.sin(angle_phi) * np.cos(angle_theta)
            arm_y = cy + length * np.sin(angle_phi) * np.sin(angle_theta)
            arm_z = cz + length * np.cos(angle_phi)
            
            # Apply periodic boundary conditions
            cx = arm_x
            cy = arm_y
            cz = arm_z
            
            arm_segment.append((arm_x, arm_y, arm_z))
        polymer_data['arms'].append(arm_segment)
    
    return polymer_data


polymers = [create_star(11, 5, tuple(np.random.uniform(1, 59, 3)), 0.8) for _ in range(num_polymers)]

fig = plt.figure(figsize=(5, 5))

# Main plot with multiple polymers
ax1 = fig.add_subplot(111, projection='3d')
for i, polymer in enumerate(polymers):
    center_x, center_y, center_z = polymer['center']
    for arm in polymer['arms']:
        arm_xs, arm_ys, arm_zs = zip(*arm)
        ax1.scatter(arm_xs, arm_ys, arm_zs, color=colors[0], s=1)
        ax1.plot(arm_xs, arm_ys, arm_zs, color='gray', linestyle='dashed')
        ax1.plot([center_x, arm_xs[0]], [center_y, arm_ys[0]], [center_z, arm_zs[0]], color='gray', linestyle='dashed')  # Connect center to first monomer
    ax1.scatter(center_x, center_y, center_z, color=colors[1], s=200, alpha=0.5)
ax1.set_xlabel('X')
ax1.set_ylabel('Y')
ax1.set_zlabel('Z')
ax1.set_xlim([0, box_length])
ax1.set_ylim([0, box_length])
ax1.set_zlim([0, box_length])

#plt.tight_layout()
plt.show()


==> figures/star_polymer.py <==
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import numpy as np
import math
from matplotlib import cm
colors = plt.get_cmap('tab10').colors

# Parameters
arms_per_polymer = 11  # Total arms per polymer
monomers_per_arm = 5    # Monomers per arm
num_polymers = 1       # Number of polymers

def fibonacci_sphere(samples=1000):

    points = []
    phi = math.pi * (math.sqrt(5.) - 1.)  # golden angle in radians

    for i in range(samples):
        y = 1 - (i / float(samples - 1)) * 2  # y goes from 1 to -1
        radius = math.sqrt(1 - y * y)  # radius at y

        theta = phi * i  # golden angle increment

        x = math.cos(theta) * radius
        z = math.sin(theta) * radius

        # Convert Cartesian to Spherical
        r = 1.0  # Since it's a unit sphere
        phi = math.acos(y)  # Polar angle (latitude, from 0 to pi)
        theta = theta % (2 * math.pi) #Azimuthal angle (longitude, from 0 to 2pi)

        points.append((r, theta, phi))

    return points

def create_star(arms_per_polymer, monomers_per_arm, center, length):
    coordinates = []
    # Generate central monomer coordinates
    center_x = center[0]
    center_y = center[1]
    center_z = center[2]
    polymer_data = {'center': (center_x, center_y, center_z), 'arms': []}

    angles = fibonacci_sphere(arms_per_polymer - 1)

    # Generate arms with multiple monomers per arm
    for i in range(arms_per_polymer - 1):
        angle_theta = angles[i][1]
        angle_phi = angles[i][2]    
        arm_segment = []
        cx = center_x
        cy = center_y
        cz = center_z
        for step in range(1, monomers_per_arm + 1):
            # Slight deviate the angle
            angle_theta += np.random.uniform(-1,1)*2*np.pi/360*50
            angle_phi += np.random.uniform(-1,1)*2*np.pi/360*50
            arm_x = cx + length * np.sin(angle_phi) * np.cos(angle_theta)
            arm_y = cy + length * np.sin(angle_phi) * np.sin(angle_theta)
            arm_z = cz + length * np.cos(angle_phi)
            
            # Apply periodic boundary conditions
            cx = arm_x
            cy = arm_y
            cz = arm_z
            
            arm_segment.append((arm_x, arm_y, arm_z))
        polymer_data['arms'].append(arm_segment)
    
    return polymer_data

coordinates_11 = create_star(11, 1, (0,0,0), 1)
coordinates_51 = create_star(11, 5, (0,0,0), 0.5)

# Plotting
fig = plt.figure(figsize=(12, 6))
ax1 = fig.add_subplot(121, projection='3d')
ax2 = fig.add_subplot(122, projection='3d')

polymer = coordinates_11
center_x, center_y, center_z = polymer['center']
ax1.scatter(center_x, center_y, center_z, color=colors[1], s=200)
for arm in polymer['arms']:
    arm_xs, arm_ys, arm_zs = zip(*arm)
    ax1.scatter(arm_xs, arm_ys, arm_zs, color=colors[0], s=200)
    ax1.plot(arm_xs, arm_ys, arm_zs, color='gray', linestyle='dashed', linewidth=2)
    ax1.plot([center_x, arm_xs[0]], [center_y, arm_ys[0]], [center_z, arm_zs[0]], color='gray', linestyle='dashed', linewidth=2)  # Connect center to first monomer
ax1.set_xlabel('X'), ax1.set_ylabel('Y'), ax1.set_zlabel('Z')

polymer = coordinates_51
center_x, center_y, center_z = polymer['center']
ax2.scatter(center_x, center_y, center_z, color=colors[1], s=200)
for arm in polymer['arms']:
    arm_xs, arm_ys, arm_zs = zip(*arm)
    ax2.scatter(arm_xs, arm_ys, arm_zs, color=colors[0], s=200)
    ax2.plot(arm_xs, arm_ys, arm_zs, color='gray', linestyle='dashed', linewidth=2)
    ax2.plot([center_x, arm_xs[0]], [center_y, arm_ys[0]], [center_z, arm_zs[0]], color='gray', linestyle='dashed', linewidth=2)  # Connect center to first monomer
ax2.set_xlabel('X'), ax2.set_ylabel('Y'), ax2.set_zlabel('Z')

ax1.set_xlim([-1, 1]), ax1.set_ylim([-1, 1]), ax1.set_zlim([-1, 1])
ax2.set_xlim([-2,2]), ax2.set_ylim([-2,2]), ax2.set_zlim([-2,2])

numticks = 5  # Adjust this value as needed
from matplotlib.ticker import LinearLocator
ax1.xaxis.set_major_locator(LinearLocator(numticks))
ax1.yaxis.set_major_locator(LinearLocator(numticks))
ax1.zaxis.set_major_locator(LinearLocator(numticks))

ax2.xaxis.set_major_locator(LinearLocator(numticks))
ax2.yaxis.set_major_locator(LinearLocator(numticks))
ax2.zaxis.set_major_locator(LinearLocator(numticks))

plt.show()

'''ax.set_xticks([])
ax.set_yticks([])
ax.set_zticks([])
ax.grid(False)
ax.xaxis.pane.fill = False
ax.yaxis.pane.fill = False
ax.zaxis.pane.fill = False
ax.xaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
ax.yaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
ax.zaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
ax.set_axis_off()
fig.patch.set_visible(False)'''

